Sea-Net: A Small and Inherently Interpretable Neural Network for Time Series Classification

Traditional time-series classification methods often operate as black boxes, providing a class prediction without indicating which time point or time interval within the series led to that prediction. To improve temporal interpretability, MILLET (Multiple Instance Learning with Temporal Explanation), which combines an InceptionTime encoder with Conjunctive Pooling, provides both classification and temporal explanations. However, MILLET contains approximately 424 K parameters, making it unsuitable for deployment on resource-constrained micro-controllers, and it achieves an overall time-series accuracy of 0.888 and an explanation score of 0.681 NDCG@n. We therefore propose SEA-Net, a lightweight architecture using small multi-scale depthwise-separable convolutional TSC encoders and improved Multiple Instance Learning (MIL) pooling heads. Our SEA-Net bottleneck encoder with Top-k pooling achieves 0.931 accuracy and 0.765 NDCG@n with only 41 K parameters. Another variant, using a gated encoder with Top-k pooling, achieves 0.955 accuracy and 0.750 NDCG@n with 62 K parameters. These results demonstrate that lightweight architectures can maintain strong classification performance and temporal explanations while substantially reducing model size. The proposed variants address specific limitations of the pooling strategy used by MILLET, providing a practical direction for interpretable time-series classification on resource-constrained edge devices.

==> sync_from_overleaf.sh <==
#!/bin/bash
# Pull the supervisor's Overleaf edits back into this git repo.
#
# How to use it:
#   1. Overleaf -> Menu -> Download -> Source  (you get a .zip)
#   2. bash sync_from_overleaf.sh ~/Downloads/SEA-Net.zip
#   3. git diff        <- see exactly what changed
#   4. git commit -am "supervisor edits on the results section"
#
# The unzip overwrites the .tex files with Overleaf's version, so we refuse
# to run while you still have uncommitted work -- otherwise your own edits
# would be silently wiped and git could not get them back.

set -e   # stop at the first error instead of carrying on with a broken state

ZIP="$1"

if [ -z "$ZIP" ]; then
  echo "usage: bash sync_from_overleaf.sh <path-to-overleaf-zip>"
  exit 1
fi

if [ ! -f "$ZIP" ]; then
  echo "not a file: $ZIP"
  exit 1
fi

# --porcelain prints one line per changed file, so empty output = clean repo
if [ -n "$(git status --porcelain)" ]; then
  echo "You have uncommitted changes. Commit or stash them first:"
  git status --short
  exit 1
fi

# -o = overwrite without asking. Safe here because we just proved the repo
# is clean, so anything overwritten is already saved in git history.
unzip -o "$ZIP" -d .

echo
echo "Done. What Overleaf changed:"
git status --short
echo
echo "Look at it with:  git diff"

